Constraining all possible Korteweg-de Vries type hierarchies

The Lie algebra of symmetries generated by the left-moving current $j=\partial_-\phi$ in the $2d$ single scalar conformal field theory is infinite dimensional, exhibiting mutually commuting subalgebras. The infinite dimensional mutually commuting subalgebras define integrable deformations of the $2d$ single scalar conformal field theory which preserve the Poisson bracket structure. We study these mutually commuting subalgebras, finding general properties that the generators of such a subalgebra must satisfy. Along the way, we derive constraints on integrable equations of the Korteweg-de Vries type. We also confirm that the recently found $[j]=0,-1,-2$ mutually commuting subalgebras are infinite dimensional.

==> anc/Bm-q.m <==
(* ::Package:: *)

(*
Ancillary file for 
"Constraining all possible Korteweg-de Vries type hierarchies"
by Lukas W. Lindwasser

This file contains the explicit expressions for Bm, Bm-1, Bm-2, Bm-3, and Bm-4 as functionals
of An1-i, derived from the recursion relation in Eq. (4.11)

Notations:
x: the left-moving light-cone coordinate x^-
m: the order of the Lagrangian \[ScriptL]m
n: the order n1 of the lowest order Lagrangian \[ScriptL]n1
B[m-i,x]: The components of \[ScriptL]m defined in Eq. (4.6)
A[n-i,x]: The components of \[ScriptL]n1 defined similarly to Eq. (4.6)
*)


B[m,x]->(-1)^((m-n)/(2n+1)) A[n,x]^((2m+1)/(2n+1))
B[m-1,x]->(-1)^((m-n)/(2n+1)) A[n,x]^((2m-4n-1)/(2n+1)) (((1+2 m)(6 (1+2 n) A[n-1,x] A[n,x]-(m+m^2-n (1+n)) ((-1+2 n) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-(1+2 n) A[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x])))/(6 (1+2 n)^2))
B[m-2,x]->(-1)^((m-n)/(2n+1)) A[n,x]^((2m-8n-3)/(2n+1)) (1/(360 (1+2 n)^4) (1+2 m)(360 (m-n) (1+2 n)^2 A[-1+n,x]^2 A[n,x]^2+360 (1+2 n)^3 A[-2+n,x] A[n,x]^3+60 (m-n) (1+2 n) A[-1+n,x] A[n,x] ((1+m+n) (-1+2 n) (1-2 m+4 n) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-2 (1+2 n) (-1+m-m^2+n (3+n)) A[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x])+(m-n) ((-1+2 m-4 n) (-1+m-3 n) (1+m+n) (-1+2 n) (6+5 m (-1+2 n)+n (5+14 n)) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4-2 (1+m+n) (-1+2 n) (1+2 n) (1-2 m+4 n) (12-5 m^2+m (-7+8 n)+n (13+21 n)) A[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+2 (1+2 n)^2 A[n,x]^2 (-60 (m (-3+2 n)+n (-1+2 n)) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+(1+m+n) ((-12+5 m^3-9 m^2 (1+n)+m (16-n (14+5 n))+n (14+n (17+21 n))) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-2 (3-n+6 m (1+n)+m^2 (-9+6 n)-n^2 (3+14 n)) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]))+(1+m+n) (1+2 n)^3 A[n,x]^3 (60 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+(-6+3 m (1+m)-7 n (1+n)) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]))))
B[m-3,x]->(-1)^((m-n)/(2n+1)) A[n,x]^((2m-12n-5)/(2n+1)) (1/(45360 (1+2 n)^6) (1+2 m)(15120 (-1+2 m-4 n) (m-n) (1+2 n)^3 A[-1+n,x]^3 A[n,x]^3+90720 (m-n) (1+2 n)^4 A[-2+n,x] A[-1+n,x] A[n,x]^4+45360 (1+2 n)^5 A[-3+n,x] A[n,x]^5-7560 (m-n) (1+2 n)^4 (7+m (-5+2 n)+n (-3+2 n)) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]^2-15120 (m-n) (1+2 n)^4 (1-3 n+2 n^2+m (-5+2 n)) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-15120 (-1+2 m-4 n) (m-n) (1+2 n)^3 (2+m (-3+2 n)+n (-1+2 n)) A[-1+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-7560 (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 A[-1+n,x]^2 A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-7560 (-1+2 m-4 n) (m-n) (1+2 n)^3 (-5+n+2 n^2+m (-1+2 n)) A[-2+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+504 (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (15+5 m (-3+2 n)+n (-9+14 n)) A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3+126 (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n) (6+5 m (-1+2 n)+n (5+14 n)) A[-1+n,x] A[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4-(-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (186+35 m^2 (1-2 n)^2+7 m (-1+2 n) (23+2 n (5+16 n))+n (161+n (457+4 n (56+93 n)))) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^6+7560 (m-n) (1+m+n) (1+2 n)^5 A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x]+15120 (m-n) (1+2 n)^4 (1+(-1+m) m-n (3+n)) A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-252 (-1+2 m-4 n) (m-n) (1+2 n)^3 (-5 (-1+m) m (13+m)+(49+m (-80+m (51+10 m))) n+(-28+(73-6 m) m) n^2+(1-58 m) n^3-42 n^4) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+7560 (-1+2 m-4 n) (m-n) (1+2 n)^3 (4+(-3+m) m-n (5+n)) A[-1+n,x]^2 A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+15120 (m-n) (1+2 n)^4 (8+(-3+m) m-n (5+n)) A[-2+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-504 (-1+2 m-4 n) (m-n) (1+2 n)^3 (-15 (-1+m) (2+m^2)+(-66+m (50+m (21+10 m))) n+(7+(23-6 m) m) n^2-29 (1+2 m) n^3-42 n^4) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-504 (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (-3+5 m^2-3 n (9+7 n)-m (3+8 n)) A[-1+n,x] A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+3 (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n) (-492+35 m^3 (-1+2 n)-21 m^2 (1+n (-13+6 n))+m (428+n (-578+(55-934 n) n))-n (452+n (1273+n (773+930 n)))) A[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+504 (m-n) (1+2 n)^4 (5 (-1+m) m (7+(-1+m) m)-(67+2 m (-32+m (19+2 m))) n-2 (-17+m (4+7 m)) n^2+16 (2+m) n^3+21 n^4) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+252 (-1+2 m-4 n) (m-n) (1+2 n)^3 (24+5 m^4-4 m^3 (6+n)+m^2 (61-2 n (22+7 n))+2 m (-33+n (54+n (21+8 n)))+n (-132+n (77+n (74+21 n)))) A[-1+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-6 (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (720+5 m (-126-m+7 m^3)+738 n-20 m (-53+7 m (4+m)) n+5 (473+2 (7-17 m) m) n^2+2 (821+520 m) n^3+1395 n^4) A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+2 (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (1+2 n)^3 (72+35 m^4-7 m^3 (27+2 n)+m^2 (598-n (497+80 n))+n (-720+n (688+5 n (95+93 n)))+m (-756+n (1198+n (-77+314 n)))) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3-504 (m-n) (1+m+n) (1+2 n)^4 (-15 (-1+m) m-2 n+6 m (1+m) n+11 n^2-14 n^3) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-504 (m-n) (1+2 n)^4 (15+3 m^3 (-5+2 n)+m^2 (30-3 n+6 n^2)-n (67+n+23 n^2+14 n^3)-m (30+n (-59+n (3+14 n)))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-504 (-1+2 m-4 n) (m-n) (1+2 n)^3 (9+m^3 (-9+6 n)+3 m^2 (7+n (-3+2 n))-m (21+n (-53+n (33+14 n)))-n (22+n (-2+n (41+14 n)))) A[-1+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+12 (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (-216+21 m^3 (-3+2 n)+3 m^2 (32+n (7+10 n))+m (168+n (11+(21-242 n) n))-n (234+n (419+n (291+310 n)))) A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-12 (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^3 (-3 (-2+m) (-1+m) (69+m (10+21 m))+(399+m (-791+2 m (-44+21 m (4+m)))) n-(-92+m (53+24 m (3+4 m))) n^2-2 (-543+2 m (70+83 m)) n^3+(847+416 m) n^4+930 n^5) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-6 (m-n) (1+m+n) (1+2 n)^4 (-15 (-2+m) (-1+m) (9+m (-3+5 m))+3 (103+2 m (-77+m (-2+5 m (2+m)))) n+2 (181+3 m (-67+3 m)) n^2-4 (-134+45 m (1+m)) n^3+433 n^4+310 n^5) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+126 (m-n) (1+m+n) (1+2 n)^5 (-6+3 m (1+m)-7 n (1+n)) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+252 (m-n) (1+m+n) (1+2 n)^4 (-6+3 m^3-3 m^2 (3+n)+n (4+7 n (5+n))+m (12-n (10+7 n))) A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-3 (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^3 (-3 (-2+m) (-1+m) (16+m) (3+7 m)+2 (-21+m (-77+m (-184+21 m (6+m)))) n-(83+2 m (51+m (-13+48 m))) n^2-4 (-212+m (105+83 m)) n^3+(595+416 m) n^4+930 n^5) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+6 (m-n) (1+m+n) (1+2 n)^4 (3 (-2+m) (-1+m) (36+m (58+m (-1+7 m)))+(282-m (224+m (-417+5 m (32+9 m)))) n+(122+m (-265+372 m-70 m^2)) n^2+(-965+368 m+270 m^2) n^3+(-730+49 m) n^4-465 n^5) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-18 (m-n) (1+m+n) (1+2 n)^4 (12 m^3 (1+n)+3 m^4 (-5+2 n)-12 m (1+n) (4+3 n (1+n))+m^2 (63+2 n (10+(13-18 n) n))+(-1+2 n) (12+n (14+n (41+n (42+31 n))))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "5"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+3 (m-n) (1+m+n) (1+2 n)^5 (36+6 m^3+3 m^4-6 m (4+3 n (1+n))-3 m^2 (7+6 n (1+n))+n (1+n) (60+31 n (1+n))) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "6"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]))
B[m-4,x]->(-1)^((m-n)/(2n+1)) A[n,x]^((2m-16n-7)/(2n+1)) (-(1/(5443200 (1+2 n)^8)) (-907200 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 A[-1+n,x]^4 A[n,x]^4-5443200 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 A[-2+n,x] A[-1+n,x]^2 A[n,x]^5-5443200 (1+2 m) (m-n) (1+2 n)^6 A[-2+n,x]^2 A[n,x]^6-10886400 (1+2 m) (m-n) (1+2 n)^6 A[-3+n,x] A[-1+n,x] A[n,x]^6-5443200 (1+2 m) (1+2 n)^7 A[-4+n,x] A[n,x]^7+1814400 (1+2 m) (m-n) (1+2 n)^6 (14+m (-7+2 n)+n (-5+2 n)) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+907200 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (11+m (-5+2 n)+n (-3+2 n)) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]^2+1814400 (1+2 m) (m-n) (1+2 n)^6 (2-5 n+2 n^2+m (-7+2 n)) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-3+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+1814400 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (5+m (-5+2 n)+n (-3+2 n)) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+1814400 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (4+m (-3+2 n)+n (-1+2 n)) A[-1+n,x]^2 A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+1814400 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (m (-3+2 n)+n (-1+2 n)) A[-2+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+302400 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 A[-1+n,x]^3 A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+1814400 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-5+n+2 n^2+m (-1+2 n)) A[-2+n,x] A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+907200 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-13+n+2 n^2+m (-1+2 n)) A[-3+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-30240 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-60+5 m^2 (23+12 (-3+n) n)+n (71+n (221+12 n (-8+7 n)))+m (-215+12 n (28+n (-25+12 n)))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-60480 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-120+5 m^2 (5+4 (-3+n) n)+n (107+n (-13+4 n (-8+7 n)))+m (85+4 n (3+n (-25+12 n)))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3-60480 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (25+5 m (-3+2 n)+n (-9+14 n)) A[-1+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3-15120 (1+2 m) (-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (6+5 m (-1+2 n)+n (5+14 n)) A[-1+n,x]^2 A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4-15120 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (-34+5 m (-1+2 n)+n (5+14 n)) A[-2+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4+720 (1+2 m) (-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (252+35 m^2 (3+4 (-2+n) n)+14 m (-24+n (35-38 n+32 n^2))+n (144+n (605+4 n (-37+93 n)))) A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^5+120 (1+2 m) (-5+2 m-12 n) (-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n) (186+35 m^2 (1-2 n)^2+7 m (-1+2 n) (23+2 n (5+16 n))+n (161+n (457+4 n (56+93 n)))) A[-1+n,x] A[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^6-(1+2 m) (-5+2 m-12 n) (-3+2 m-8 n) (-3+m-7 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (17+5 m (-1+2 n)+n (5+18 n)) (408+35 m^2 (1-2 n)^2+14 m (-1+2 n) (17+n (5+18 n))+n (238+n (519+4 n (63+127 n)))) \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^8-907200 (1+2 m) (m-n) (1+m+n) (1+2 n)^7 A[n,x]^7 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-3+n,x]-1814400 (1+2 m) (m-n) (1+2 n)^6 (1+(-1+m) m-n (3+n)) A[-1+n,x] A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x]+30240 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-36+5 m^3 (-1+2 n)-3 m^2 (48+n (-25+2 n))+n (181+n (-52+7 (7-6 n) n))+m (185+n (-212+29 (5-2 n) n))) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x]-907200 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (4+(-3+m) m-n (5+n)) A[-1+n,x]^2 A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-1814400 (1+2 m) (m-n) (1+2 n)^6 (8+(-3+m) m-n (5+n)) A[-2+n,x] A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+60480 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-126-3 m^2 (-1+n) (-13+2 n)+5 m^3 (-3+2 n)+m (210+n (-142+(95-58 n) n))+n (66+n (-107+(19-42 n) n))) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+60480 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (5 m^3 (-1+2 n)+m^2 (-50+(31-6 n) n)+m (150+n (-82+(25-58 n) n))-3 (35+n (-44+n (16+n (9+14 n))))) A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-360 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (-7 (-2+m) (-1+m) (114+5 m)+(1684+m (-2186+7 m (87+10 m))) n+(-1873+7 (193-18 m) m) n^2+(475-934 m) n^3-930 n^4) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-30240 (1+2 m) (m-n) (1+2 n)^6 (222+5 m^4-4 m^3 (4+n)+m^2 (73-2 n (22+7 n))+2 m (-112+n (86+n (-7+8 n)))+n (-226+n (97+n (26+21 n)))) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]^2-604800 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (9+(-5+m) m-n (7+n)) A[-1+n,x]^3 A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-1814400 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (13+(-5+m) m-n (7+n)) A[-2+n,x] A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-1814400 (1+2 m) (m-n) (1+2 n)^6 (21+(-5+m) m-n (7+n)) A[-3+n,x] A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+30240 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (354+5 m^3 (-5+2 n)+m^2 (96+3 (5-2 n) n)+m (-245+n (108+(45-58 n) n))-n (409+n (12+n (11+42 n)))) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+60480 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (294+5 m^3 (-5+2 n)+m^2 (66+3 (5-2 n) n)+m (-335+n (228+(45-58 n) n))-n (319+n (-138+n (11+42 n)))) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+120960 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (120+5 m^3 (-3+2 n)+m^2 (55+n-6 n^2)-n (163+n (-17+57 n+42 n^2))-m (125+n (-108+n (25+58 n)))) A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+30240 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (16+m (-13+5 m)-41 n-8 m n-21 n^2) A[-1+n,x]^2 A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+60480 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-192+5 m^3 (-1+2 n)-m^2 (12+n (13+6 n))+n (217+n (168-n (103+42 n)))-m (19+n (-204+n (95+58 n)))) A[-2+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-1440 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (-378+35 m^3 (-3+2 n)+21 m^2 (8+3 (5-2 n) n)+m (273+n (-268+(665-934 n) n))-n (1179+n (1124+155 n (1+6 n)))) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-720 (1+2 m) (-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (-426+35 m^3 (-1+2 n)+7 m^2 (7+(19-18 n) n)-n (469+5 n (225+n (229+186 n)))-m (-253+n (340+n (393+934 n)))) A[-1+n,x] A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+4 (1+2 m) (-5+2 m-12 n) (-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n) (-24876+175 m^4 (1-2 n)^2-140 m^3 (3+8 n (1+(-4+n) n))+m^2 (-4867+2 n (10881+n (-8717+6864 n-9692 n^2)))-4 m (-5487+n (7252+n (-3339+8 n (2011+n (307+1405 n)))))-n (22416+n (63757+n (44058+n (72213+4 n (7969+8001 n)))))) A[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-60480 (1+2 m) (m-n) (1+2 n)^6 (42+5 m^4-4 m^3 (4+n)+m^2 (103-2 n (22+7 n))+2 m (-52+n (56+n (-7+8 n)))+n (-226+n (7+n (26+21 n)))) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-60480 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (138+5 m^4-2 m^3 (15+2 n)-2 m^2 (-56+n (25+7 n))+m (-195+4 n (45+n (9+4 n)))+n (-303+n (86+n (68+21 n)))) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+1440 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-7 (-2+m) (-1+m) (207+m (84+m (62+5 m)))+(8259+m (-4684+m (-4030+m (1752+7 m (37+10 m))))) n-(2539+2 m (3581+m (-3240+7 m (83+15 m)))) n^2-2 (954+m (-3484+5 m (447+62 m))) n^3+3 (1139-585 m+580 m^2) n^4+(1979+4870 m) n^5+2790 n^6) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-30240 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (258+5 m^4-4 m^3 (11+n)-7 m^2 (-25+2 n (4+n))+2 m (-164+n (136+n (43+8 n)))+n (-506+n (135+n (110+21 n)))) A[-1+n,x]^2 A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-30240 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (672+5 m^4-4 m^3 (11+n)+m^2 (223-14 n (4+n))+2 m (-248+n (112+n (43+8 n)))+n (-818+n (39+n (110+21 n)))) A[-2+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+1440 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-21 (-2+m) (18+m (-78+m (65+m (-14+5 m))))+(-6840+m (7104+m (-5647+m (1346+7 m (31+10 m))))) n+(5322-m (1387+2 m (-216+7 m (49+15 m)))) n^2+(4091-2 m (-873+5 m (237+62 m))) n^3+(3676+m (1871+1740 m)) n^4+(3953+4870 m) n^5+2790 n^6) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+720 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (948+35 m^4-140 m^3 (1+n)+m^2 (373-34 n (14+5 n))+10 m (-94+n (168+n (129+104 n)))+n (-716+n (2663+n (2878+1395 n)))) A[-1+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-12 (1+2 m) (-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (63360+175 m^5 (-1+2 n)+35 m^4 (2+(49-58 n) n)-m^3 (-2251+2 n (49+n (5077+2590 n)))+m^2 (8846+n (-54019+2 n (16752+7 n (-2069+2110 n))))+n (58692+n (165788+n (123649+n (202682+9 n (11411+8890 n)))))+m (-55632+n (70346+n (-29401+n (164882+n (44321+98910 n)))))) A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-720 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (7 (-2+m) (-1+m) (144+m (-66+m (121+m (-24+5 m))))-(12540+m (-12110+m (3827+m (-784+m (223+84 m))))) n+(7706+m (3601+m (-5346+(1900-157 m) m))) n^2+(4573+4 m (-1961+m (736+129 m))) n^3+(-3847+7 m (-157+11 m)) n^4-9 (297+208 m) n^5-1395 n^6) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-480 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (4356+35 m^6-21 m^5 (19+4 n)+m^4 (2180-n (133+157 n))+m^3 (-6441+4 n (685+43 n (16+3 n)))+m^2 (10673+n (-12749+n (-5088+n (1900+77 n))))-n (20034+n (-18503+n (-4609+n (8332+9 n (607+155 n)))))-m (9936+n (-25958+n (1691+n (12452+n (5569+1872 n)))))) A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3+8 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (-100080+175 m^6-105 m^5 (7+12 n)+m^4 (2677+n (-3311+487 n))+m^3 (-10077+4 n (3281+n (6476+3957 n)))+m^2 (-6308+n (60803+n (-42828+(59408-13703 n) n)))-n (90948+n (237152+n (205171+n (367913+3 n (67147+40005 n)))))-m (-87708+n (87020+n (-18005+n (291940+n (91505+123432 n)))))) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3-4 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (1+2 n)^4 (-112320+175 m^7-35 m^6 (69+29 n)+m^5 (16321+11 n (602+41 n))+5 m^4 (-12417+n (-5323+n (4871+1417 n)))-5 m^3 (-27992+n (-9076+n (23830+n (9468+2839 n))))-5 m^2 (41316+n (-15756+n (-43758+n (-14842+n (27413+4049 n)))))+n (179856+n (105540+n (-69304+n (-80897+n (377873+3 n (72439+40005 n))))))+m (211104+n (-284520+n (-257436+n (-29388+n (435521+n (55166+89169 n))))))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4+60480 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (-3+6 m (4+n)+3 m^2 (-7+2 n)+n (-3+(25-14 n) n)) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x]+60480 (1+2 m) (m-n) (1+2 n)^6 (42+3 m^3 (-7+2 n)+m^2 (63-9 n+6 n^2)+m (-54+n (67+(11-14 n) n))-n (161+n (18+n (9+14 n)))) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+60480 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (18+3 m^3 (-5+2 n)+3 m^2 (14+n (-5+2 n))-m (45+n (-85+n (19+14 n)))-n (68+n (-21+n (27+14 n)))) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-1440 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (105 (-2+m) (-1+m) m (7+m)+(1380-m (3037+m (-2063+36 m (2+7 m)))) n+2 (-568+3 m (328+m (-149+14 (-2+m) m))) n^2+(109+12 m (-93+m (89+12 m))) n^3+(-519+8 (145-53 m) m) n^4+16 (1-69 m) n^5-620 n^6) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+1440 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-105 (-2+m) (-1+m) m (11+m^2)+(-1+m) (3246+m (-3467+m (1012+3 m (69+14 m)))) n+(2866+m (-3873+m (771+320 m-54 m^2))) n^2-(447+m (-719+852 m+428 m^2)) n^3+3 (298+7 m (-19+4 m)) n^4+(823+1346 m) n^5+930 n^6) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+60480 (1+2 m) (m-n) (1+2 n)^6 (237-3 m (73+7 (-3+m) m)-226 n+m (167-9 m+6 m^2) n+(62-9 m+6 m^2) n^2-(29+14 m) n^3-14 n^4) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+60480 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (123+3 m^3 (-5+2 n)+3 m^2 (24+n (-5+2 n))-m (5+n) (30+n (-31+14 n))-n (193+n (-11+n (47+14 n)))) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+60480 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (63+m^3 (-9+6 n)+3 m^2 (15+n (-7+2 n))-n (76+n (-20+n (65+14 n)))-m (93+n (-107+n (69+14 n)))) A[-1+n,x]^2 A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+60480 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (57+m^3 (-9+6 n)+3 m^2 (11+n (-7+2 n))-n (28+n (-104+n (65+14 n)))-m (141+n (-179+n (69+14 n)))) A[-2+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-1440 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (21 (-2+m) (-21+m (36+m (-40+23 m)))+(45+m (6793+m (-4619+108 (19-7 m) m))) n+(155+6 m (-1361+m (841+14 m (-10+3 m)))) n^2+(-7177+4 m (878+m (227+108 m))) n^3-(1109+24 m (37+53 m)) n^4-8 (295+414 m) n^5-1860 n^6) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-1440 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (60+21 m^3 (-3+2 n)+3 m^2 (88+n (-21+10 n))-m (306+n (-413+n (303+242 n)))-n (768+n (269+n (603+310 n)))) A[-1+n,x] A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+24 (1+2 m) (-3+2 m-8 n) (-2+m-5 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^2 (-8910+105 m^4 (3+4 (-2+n) n)+3 m^3 (-481+2 n (327+4 n (-23+32 n)))+m^2 (-213+4 n (1265+n (279+(695-1022 n) n)))-m (-8091+n (7949+n (-2191+2 n (7447+4 n (489+1664 n)))))-n (8481+n (23998+n (19368+n (24499+4 n (2969+2667 n)))))) A[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+1440 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-21 (-2+m) (-1+m) (27+m (-3+m (13+3 m)))+(-1+m) (-2781+m (530+m (158+3 m (83+14 m)))) n+(-865+m (40-3 m (121+6 m (-10+3 m)))) n^2+(1100+m (243-4 m (192+107 m))) n^3+(1279+7 m (53+12 m)) n^4+(1369+1346 m) n^5+930 n^6) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+1440 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-105 (-2+m) (-1+m) (-3+m (6+(-2+m) m))+(-6501+m (5383+m (-2484+m (245+3 m (55+14 m))))) n+(3356+m (1552-9 m (241-20 m+6 m^2))) n^2-(-3998+m (681+432 m+428 m^2)) n^3+(2224+7 m (203+12 m)) n^4+(2083+1346 m) n^5+930 n^6) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+2880 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-3 (-2+m) (132+m (-356+m (243+m (-88+21 m))))+(-4158+m (5475+m (-2899+m (635+21 m (-1+2 m))))) n-(-2115+m (2249+3 m (127+2 m (46+9 m)))) n^2+(537+m (1537+4 (94-107 m) m)) n^3+(3387+m (3659+84 m)) n^4+(3285+1346 m) n^5+930 n^6) A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-48 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (-3 (-3+m) (-2+m) (-1180+m (2+5 m) (34+21 m))+3 (7148+m (8530+m (-6863+m (-739+7 m (63+10 m))))) n+(67506-m (7640+m (5631-608 m+666 m^2))) n^2+(57263+m (37385-4 m (1746+991 m))) n^3+(71764+m (15635+3564 m)) n^4+(39173+27946 m) n^5+26670 n^6) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+48 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (1+2 n)^4 (21060+105 m^6 (-3+2 n)-6 m^5 (1+n) (-377+188 n)-5 m^4 (1944+n (517+n (555+302 n)))+10 m^3 (2967+n (-759+n (-247+2 n (75+698 n))))+5 m^2 (-8145+n (-3881+n (16444+n (888+n (7763+2150 n)))))-2 m (-1944+n (-34155+n (62831+n (-41632+n (56624+n (12289+31616 n))))))-n (13788+n (-60435+n (115183+n (72214+n (203039+n (118901+80010 n))))))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+1440 (1+2 m) (m-n) (1+2 n)^6 (-105 (-2+m) (-1+m) m (4+(-1+m) m)+3 (-874+m (1118+m (-731+m (202+5 m (-1+2 m))))) n+(1646+m (-877+6 m (-81+m (29+5 m)))) n^2-(-943+2 m (173+3 m (41+30 m))) n^3+(774+(139-180 m) m) n^4+(629+310 m) n^5+310 n^6) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+720 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-15 (-2+m) (-1+m) (-39+m (46+m (-22+5 m)))+3 (-1851+m (2434+m (-1294+m (326+5 m (-7+2 m))))) n+(3383+2 m (-1043+3 m (-16+m (-47+5 m)))) n^2+2 (527+m (487-3 m (29+30 m))) n^3+(2277+(1477-180 m) m) n^4+(1559+310 m) n^5+310 n^6) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-24 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (1+2 n)^4 (-25380+3 m^5 (503+268 (-3+n) n)+5 m^4 (-1728+n (1459+4 (79-9 n) n))+10 m^3 (1704+n (-603+n+1240 n^2-1068 n^3))-5 m^2 (4671+2 n (-3856+n (4153+n (3493+848 n+612 n^2))))+m (36216+n (-81630+n (65966+n (-44802+n (14489+7804 n+43476 n^2)))))+n (23184+n (-33675+n (98394+n (83482+n (113867+65908 n+53340 n^2)))))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+120 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (1+2 n)^5 (-15 (-3+m) (-2+m) (-6+m (43+m (-9+5 m)))+(-4572+m (7728+m (-4510+m (648+5 m (-1+6 m))))) n+(2931+2 m (-745+m (-130+m (-11+5 m)))) n^2+2 (1221+m (1272-5 m (77+34 m))) n^3+(5006+(817-220 m) m) n^4+5 (587+286 m) n^5+1778 n^6) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2-15120 (1+2 m) (m-n) (1+m+n) (1+2 n)^7 (-6+3 m (1+m)-7 n (1+n)) A[n,x]^7 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[-2+n,x]-30240 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (-6+3 m^3-3 m^2 (3+n)+n (4+7 n (5+n))+m (12-n (10+7 n))) A[-1+n,x] A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+360 (1+2 m) (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^5 (-21 (-2+m) (-1+m) m (37+m)+2 (-237+m (307+m (-436+3 m (66+7 m)))) n+(-1427+2 m (381+(157-48 m) m)) n^2-4 (-266+m (261+83 m)) n^3+(-653+416 m) n^4+930 n^5) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-720 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (21 (-2+m) (-1+m) m (19+(-1+m) m)+(636-m (830+m (-546+5 m (32+9 m)))) n+(1991-2 m (530+m (-156+35 m))) n^2+2 (-385+m (184+135 m)) n^3+(-412+49 m) n^4-465 n^5) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-15120 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (12+3 (-2+m) m (7+(-4+m) m)-94 n+2 (35-17 m) m n+(77+2 (23-5 m) m) n^2+70 n^3+7 n^4) A[-1+n,x]^2 A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-30240 (1+2 m) (m-n) (1+2 n)^6 (48+3 m (-14+m (23+(-6+m) m))-2 (95+m (-11+17 m)) n+(5+2 (23-5 m) m) n^2+70 n^3+7 n^4) A[-2+n,x] A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+720 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (-63 (-2+m) (-1+m) (8+m (-8+m (5+m)))+3 (920+m (-2268+m (677+m (-70+m (69+14 m))))) n+(738+m (3281-2 m (1263+m (-125+27 m)))) n^2-(-4453+2 m (1219+m (153+214 m))) n^3+(1076+7 m (211+12 m)) n^4+(2083+1346 m) n^5+930 n^6) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+720 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+2 n)^4 (-3 (-2+m) (-120+m (323+m (-317+m (87+7 m))))+(2394+m (-6446+m (3653+m (-674+21 m (5+2 m))))) n-(1903+m (-3043+2 m (1300+m (5+27 m)))) n^2+(2175-2 m (691+m (-349+214 m))) n^3+3 (681+m (1285+28 m)) n^4+(3341+1346 m) n^5+930 n^6) A[-1+n,x] A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-6 (1+2 m) (-3+2 m-8 n) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (-1+2 n) (1+2 n)^3 (-3 (-3+m) (-2+m) (-1600+m (82+m (1003+35 m)))+(30276+m (-11488+m (5577+m (-9266+105 m (21+2 m))))) n+(54472-m (5917+6 m (1705+m (-421+111 m)))) n^2+(49051-2 m (-14481+m (3471+1982 m))) n^3+(63098+m (9403+3564 m)) n^4+(33233+27946 m) n^5+26670 n^6) A[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-720 (1+2 m) (m-n) (1+2 n)^6 (21 (-2+m) (-1+m) (18+m (-18+m (21+(-2+m) m)))-(4824+m (-6106+m (2825+m (-1058+m (331+24 m))))) n+(2354+m (-1117+m (344+(334-115 m) m))) n^2+(-753+2 m (-731+m (601+100 m))) n^3+(-2085+m (-541+319 m)) n^4-(1423+416 m) n^5-465 n^6) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-720 (1+2 m) (-1+2 m-4 n) (m-n) (1+2 n)^5 (324+21 m^6-3 m^5 (57+8 n)+m^4 (774-n (301+115 n))+m^3 (-2001+2 n (901+25 n (17+4 n)))+m^2 (2661+n (-5237+n (410+n (1094+319 n))))-n (2874+n (-6017+5 n (81+n (828+n (509+93 n)))))-m (1608+n (-6820+n (2989+n (3694+n (2191+416 n)))))) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+24 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (1+2 n)^4 (-3 (-3+m) (-2+m) (-2700+m (1206+m (465+m (514+35 m))))+(-54252+m (88434+m (20695+m (-46200+m (7085+6 m (127+35 m)))))) n-(13554+m (-37393+m (31710+m (-26890+m (5735+1056 m))))) n^2+(-88193+2 m (33912-5 m (-2395+m (826+115 m)))) n^3+(-58959+m (-76993+5 m (5973+2864 m))) n^4+5 (-34287+2 m (-799+1039 m)) n^5-(97817+63664 m) n^6-80010 n^7) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-12 (1+2 m) (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^5 (3 (-3+m) (-2+m) (-1+m) (1440+m (-72+m (900+m (-143+35 m))))+(65304+m (-109152+m (38296+m (6020+m (-1825+(706-429 m) m))))) n+(13248+m (-72302+m (77908+m (-46870+(11665-263 m) m)))) n^2+(-22964+m (28624+m (-32526+5 m (-332+739 m)))) n^3+(17933+m (92377-m (46553+3565 m))) n^4+(140815+(4042-16391 m) m) n^5+9 (9091+1907 m) n^6+40005 n^7) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+24 (1+2 m) (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^5 (-21 (-3+m) (-2+m) (-1+m) (180+m (11+m (70+9 m)))+(-18306+m (38928+m (-2119+m (-8990+7 m (-275+2 m (79+9 m)))))) n+(-5367+m (10288+m (3408+m (-1340+7 (5-64 m) m)))) n^2+(-53799+2 m (17427+m (9857-5 m (530+161 m)))) n^3+(-51022+m (4052+m (8377+4480 m))) n^4+(-69365+86 m (-13+119 m)) n^5-(43711+12992 m) n^6-26670 n^7) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-6 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (7 (-3+m) (-2+m) (-1+m) (480+m (-128+m (306+m (-7+9 m))))+(26064-m (49912+m (-23184+m (5204+m (-4405+7 m (126+25 m)))))) n+(20420+m (-41104+m (19882+m (-7542+(3355-357 m) m)))) n^2+(23728+m (-6772+m (-25574+7 m (732+275 m)))) n^3+(44559+m (-5731+m (-15237+637 m))) n^4+(60353-7 m (1342+1195 m)) n^5+(33301-343 m) n^6+13335 n^7) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "4"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2+2160 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (-21 (-2+m) (-1+m) m (2+m)+(30+m (-118+m (35+6 m (2+m)))) n+(-48+m (-85+62 m)) n^2-(35+36 m (1+m)) n^3-9 n^4+62 n^5) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "5"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]+2160 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (-21 (-2+m) (-1+m) (2+(-2+m) m)+(-2+m) (-64+3 m (37+2 m (4+m))) n+(610+m (-337+6 m)) n^2-3 (-35+12 m (1+m)) n^3+159 n^4+62 n^5) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "5"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+2160 (1+2 m) (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^5 (-3 (-2+m) (-1+m) (10+m (-13+5 m))+2 (41+m (-106+m (52+3 (-2+m) m))) n+(211-2 m (108+11 m)) n^2+4 (1+(17-9 m) m) n^3+261 n^4+62 n^5) A[-1+n,x] A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "5"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-24 (1+2 m) (-1+2 m-4 n) (-1+m-3 n) (m-n) (1+m+n) (1+2 n)^4 (-5400+45 m^5 (5+4 (-3+n) n)+5 m^4 (114+n (83+4 n (11+3 n)))-5 m^3 (1647+2 n (-579+n (145+4 n (-74+51 n))))-5 m^2 (-2964+n (1757+2 n (-61+n (599+4 n (40+33 n)))))+5 m (-432+n (318+n (169+n (-2050+n (381+4 n (-85+429 n))))))+n (-612+n (-1110+n (14447+n (9040+n (17567+12 n (775+889 n))))))) A[n,x]^4 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^3 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "5"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+72 (1+2 m) (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^5 (-15 (-3+m) (-2+m) (-1+m) (36+m (64+5 m (1+m)))+(1728+m (-4038+5 m (1515+m (-896+m (15+38 m+6 m^2))))) n+(612+m (-1863+5 m (580+m (-202+(19-16 m) m)))) n^2+(-9201+10 m (856+m (251-m (86+37 m)))) n^3+5 (-1201+m (-169+5 m (83+32 m))) n^4+(-12673+2 m (79+1045 m)) n^5-(8207+2512 m) n^6-5334 n^7) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "5"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+24 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (-35 (-3+m) (-2+m) (-1+m) (24+29 m+7 m^3)+(8622+m (-12566+m (14679+5 m (-1478+m (31+14 m (3+m)))))) n+(4099+5 m (-1848+m (2698+5 m (-248+23 m)))) n^2+(-22191+10 m (1627+m (521-77 m (2+m)))) n^3+15 (-1468+m (582+239 m)) n^4+(-21557+3346 m (1+m)) n^5-12459 n^6-5334 n^7) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "3"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "5"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-360 (1+2 m) (m-n) (1+m+n) (1+2 n)^7 (36+6 m^3+3 m^4-6 m (4+3 n (1+n))-3 m^2 (7+6 n (1+n))+n (1+n) (60+31 n (1+n))) A[n,x]^7 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "6"}], ")"}],
Derivative],
MultilineFunction->None]\)[-1+n,x]-720 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (3 (-2+m) (-1+m) (2+m) (3+(-3+m) m)-3 (-8+m (6+m (-16+m (8+m)))) n+(-165+2 m (35-9 (-6+m) m)) n^2+2 (-158+m (40+9 m)) n^3+31 (-8+m) n^4-31 n^5) A[-1+n,x] A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "6"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+12 (1+2 m) (-1+2 m-4 n) (m-n) (1+m+n) (1+2 n)^5 (-15 (-3+m) (-2+m) (-1+m) (2+m) (12+m (41+m))+(684+m (5796+5 m (-835+m (16+m (-149+62 m+6 m^2))))) n+(5004+m (2193+5 m (-1106+m (250+(11-16 m) m)))) n^2+(-1537+2 m (1164-5 m (-435+m (166+37 m)))) n^3+(-3253+m (1609+895 m+800 m^2)) n^4+(-8693+2 m (723+1045 m)) n^5-(5831+2512 m) n^6-5334 n^7) A[n,x]^5 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]^2 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "6"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]-24 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (5 (-3+m) (-2+m) (-1+m) (2+m) (24+m (62+m (-1+3 m)))-(2484+m (938+m (-1902+5 m (152+m (-181+7 m (6+m)))))) n+(-7322+m (2872+m (1022-5 m (222+m (-139+21 m))))) n^2+(-3208+m (2656+m (-5554+35 m (36+11 m)))) n^3+(3597+m (643+m (-3267+245 m))) n^4+(10465-m (2138+1673 m)) n^5+5 (1225-31 m) n^6+2667 n^7) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "2"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "6"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+24 (1+2 m) (m-n) (1+m+n) (1+2 n)^6 (-5 (-3+m) (-2+m) (-1+m) (2+m) (3+m) (1+7 m)+5 (-72+m (476+m (-207+m (-122+m (25+2 m (3+m)))))) n+(217+m (2994+m (-1726+5 m (-88+37 m)))) n^2-(45+2 m (-1301+m (149+55 m (2+m)))) n^3+3 (38-3 (-154+m) m) n^4+(-1043+478 m (1+m)) n^5-1101 n^6-762 n^7) A[n,x]^6 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "1"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x] \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "7"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]+3 (-1-2 m) (m-n) (1+m+n) (1+2 n)^7 (15 m^5+5 m^6-5 m^4 (17+11 n (1+n))-5 m^3 (39+22 n (1+n))-(4+3 n (1+n)) (180+n (1+n) (216+127 n (1+n)))+m^2 (440+n (1+n) (577+239 n (1+n)))+m (540+n (1+n) (632+239 n (1+n)))) A[n,x]^7 \!\(\*SuperscriptBox[\(A\), 
TagBox[
RowBox[{"(", 
RowBox[{"0", ",", "8"}], ")"}],
Derivative],
MultilineFunction->None]\)[n,x]))


(* The fact that the Bm-q's are local functionals of the An1-i's is a consequence of the fact that the right hand side of 
   Eq. (4.11) multiplied by An1^(-((2(m+n1-q+1))/(2n1+1))) is a total derivative regardless of the values of all An1-i.
*)


(* Below is a function which reproduces Eq. (4.8) for a given value of q. 
  One can use this to check that with these values of B[m-i,x], Eq48[0], Eq48[1], Eq48[2], Eq48[3], and Eq48[4] are zero.
*)
Eq48[q_]:=Sum[Sum[Sum[FunctionExpand[Binomial[n-j,2(i-j)-k](Binomial[2n+m-q-i+k+1,k+1]-Binomial[m-q+i,k+1])]D[B[m-q+i,x],{x,k+1}]D[A[n-j,x],{x,2(i-j)-k}]-FunctionExpand[Binomial[m-q+i,2(i-j)-k](Binomial[2(m-q)+n+j+k+1,k+1]-Binomial[n-j,k+1])]D[A[n-j,x],{x,k+1}]D[B[m-q+i,x],{x,2(i-j)-k}],{k,0,2(i-j)}],{j,0,i}],{i,0,q}]


(* *NOTE*  Mathematica has a difficult time simplifying Eq48[q] after inputting the expressions above for B[m,x], B[m-1,x], B[m-2,x], B[m-3,x], and B[m-4,x]. 
	We recommend using the Expand and Simplify functions judiciously. You may have to simplify smaller portions of the output one by one to confirm that you get 0 overall.
 *)

